Derived metrics for the game of Go -- intrinsic network strength assessment and cheat-detection

The widespread availability of superhuman AI engines is changing how we play the ancient game of Go. The open-source software packages developed after the AlphaGo series shifted focus from producing strong playing entities to providing tools for analyzing games. Here we describe two ways of how the innovations of the second generation engines (e.g.~score estimates, variable komi) can be used for defining new metrics that help deepen our understanding of the game. First, we study how much information the search component contributes in addition to the raw neural network policy output. This gives an intrinsic strength measurement for the neural network. Second, we define the effect of a move by the difference in score estimates. This gives a fine-grained, move-by-move performance evaluation of a player. We use this in combating the new challenge of detecting online cheating.

==> IntuitionStrength/experiment.sh <==
for i in g170-b20c256x2-s668214784-d222255714  g170-b40c256x2-s1349368064-d524332537  g170-b40c256x2-s5095420928-d1229425124  g170e-b20c256x2-s5303129600-d1228401921; do ./katago-1.5.0 analysis -config analysis.cfg -model  $i".bin.gz" -analysis-threads 16 < 2020.in > "2020_"$i"_100K.out" ; done;

cd
cd ~/sai/build/autogtp/
./autogtp --url http://sai.unich.it/ --username rtx2070 --password vacak -e -g 1



==> go-diagrams/convert.sh <==
for i in *.svg; do   rsvg-convert -f pdf -o ${i%.*}".pdf" $i; done;

